Blackbox Attacks on Reinforcement Learning Agents Using Approximated Temporal Information

Recent research on reinforcement learning (RL) has suggested that trained agents are vulnerable to maliciously crafted adversarial samples. In this work, we show how such samples can be generalised from White-box and Grey-box attacks to a strong Black-box case, where the attacker has no knowledge of the agents, their training parameters and their training methods. We use sequence-to-sequence models to predict a single action or a sequence of future actions that a trained agent will make. First, we show our approximation model, based on time-series information from the agent, consistently predicts RL agents' future actions with high accuracy in a Black-box setup on a wide range of games and RL algorithms. Second, we find that although adversarial samples are transferable from the target model to our RL agents, they often outperform random Gaussian noise only marginally. This highlights a serious methodological deficiency in previous work on such agents; random jamming should have been taken as the baseline for evaluation. Third, we propose a novel use for adversarial samplesin Black-box attacks of RL agents: they can be used to trigger a trained agent to misbehave after a specific time delay. This appears to be a genuinely new type of attack. It potentially enables an attacker to use devices controlled by RL agents as time bombs.

==> images/plot_perturb_local.py <==
import pickle
import numpy as np

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt


prefix_dir = "dough_action_plan_data_four/"


def plot(values, legends, env_name, title_name, file_name):
    print(file_name)
    plt.xlabel("Target action position", fontsize=20)
    plt.ylabel("Perturbation rate", fontsize=20)
    plt.title(f"{title_name}", fontsize=22)
    colors= ['red', 'blue']
    index = 0
    for value, legend in zip(values, legends):
        xs = np.array(range(len(value)))
        plt.plot(xs, value, label=legend, color=colors[index])
        index += 1

    plt.legend(fontsize=20)
    plt.xticks(fontsize=18)
    plt.yticks(fontsize=18)
    plt.grid()
    plt.xlim([0, 9])
    plt.ylim(bottom=0, top=1)
    plt.savefig(prefix_dir+file_name, bbox_inches = "tight")
    plt.close()

def get_mean(v):
    v = [x for x in v if (x is not None and not np.isnan(x))]
    return np.mean(v)

for trainer in ['dqn','rainbow', 'a2c']:
    for game in ['pong', 'space_invader']:
        datas = []
        datasf = []
        another_dir = f'{trainer}_{game}'
        for i in range(10):
            if another_dir == "a2c_pong":
                pgd_file = f'_flipper{i}_attack_freq1_pgd.pkl'
                fgsm_file = f'_flipper{i}_attack_freq1_fgsm.pkl'
            else:
                pgd_file = f'_{trainer}_flipper{i}_attack_freq1_pgd.pkl'
                fgsm_file = f'_{trainer}_flipper{i}_attack_freq1_fgsm.pkl'

            with open(prefix_dir + another_dir + '/' + pgd_file, "rb") as f:
                tmp = pickle.load(f)
            datas.append(tmp)
            with open(prefix_dir + another_dir + '/' + fgsm_file, "rb") as f:
                tmp = pickle.load(f)
            datasf.append(tmp)
        perturbes = [get_mean(v["perturb_rate"]) for v in datas]
        perturbesf = [get_mean(v["perturb_rate"]) for v in datasf]
        plot([perturbes, perturbesf], ['pgd', 'fgsm'], trainer, f'{trainer} {game}', f'{trainer}_{game}')

